Autonomous Hybrid Ground/Aerial Mobility in Unknown Environments

Hybrid ground and aerial vehicles can possess distinct advantages over ground-only or flight-only designs in terms of energy savings and increased mobility. In this work we outline our unified framework for controls, planning, and autonomy of hybrid ground/air vehicles. Our contribution is three-fold: 1) We develop a control scheme for the control of passive two-wheeled hybrid ground/aerial vehicles. 2) We present a unified planner for both rolling and flying by leveraging differential flatness mappings. 3) We conduct experiments leveraging mapping and global planning for hybrid mobility in unknown environments, showing that hybrid mobility uses up to five times less energy than flying only.

==> figs/plot_power.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

import matplotlib.pyplot as plt
from scipy import signal

plt.rcParams.update({'font.size': 14})

plt.subplot(2,1,1)


bat_csv = pd.read_csv('battery_rolling.txt')
pos_csv = pd.read_csv('position_rolling.txt')

power = -bat_csv['field.current'] * bat_csv['field.voltage'] * 4 / 1000
time_bat = bat_csv['field.header.stamp']
t0 = time_bat[0]
time_bat = (time_bat - t0) / 1e9
time_bat = time_bat.values

x = pos_csv['field.pose.position.x']
y = pos_csv['field.pose.position.y']
z = pos_csv['field.pose.position.z']

time_pos = pos_csv['field.header.stamp']
t0 = time_pos[0]
time_pos = (time_pos - t0) / 1e9
time_pos = time_pos.values

dist = (x.diff() ** 2 + y.diff() ** 2).pow(1./2)
traveled = dist.cumsum()
traveled = traveled.values
power = power.values

power_upsampled = signal.resample(power, traveled.size)	
plt.plot(traveled,power_upsampled)
print(power_upsampled[1000:-1].mean())

bat_csv = pd.read_csv('battery_hybrid.txt')
pos_csv = pd.read_csv('position_hybrid.txt')

power = -bat_csv['field.current'] * bat_csv['field.voltage'] * 4 / 1000
time_bat = bat_csv['field.header.stamp']
t0 = time_bat[0]
time_bat = (time_bat - t0) / 1e9
time_bat = time_bat.values

x = pos_csv['field.pose.position.x']
y = pos_csv['field.pose.position.y']
z = pos_csv['field.pose.position.z']

time_pos = pos_csv['field.header.stamp']
t0 = time_pos[0]
time_pos = (time_pos - t0) / 1e9
time_pos = time_pos.values

dist = (x.diff() ** 2 + y.diff() ** 2).pow(1./2)
traveled = dist.cumsum()
traveled = traveled.values
power = power.values

power_upsampled = signal.resample(power, traveled.size)	
plt.plot(traveled,power_upsampled)


bat_csv = pd.read_csv('battery_flying.txt')
pos_csv = pd.read_csv('position_flying.txt')

power = -bat_csv['field.current'] * bat_csv['field.voltage'] * 4 / 1000
time_bat = bat_csv['field.header.stamp']
t0 = time_bat[0]
time_bat = (time_bat - t0) / 1e9
time_bat = time_bat.values

x = pos_csv['field.pose.position.x']
y = pos_csv['field.pose.position.y']
z = pos_csv['field.pose.position.z']

time_pos = pos_csv['field.header.stamp']
t0 = time_pos[0]
time_pos = (time_pos - t0) / 1e9
time_pos = time_pos.values

dist = (x.diff() ** 2 + y.diff() ** 2).pow(1./2)
traveled = dist.cumsum()
traveled = traveled.values
power = power.values

power_upsampled = signal.resample(power, traveled.size)	
plt.plot(traveled,power_upsampled)
print(power_upsampled[1000:-1].mean())



plt.legend(['Rolling','Hybrid','Flying'],loc = (0.1, -0.5), ncol = 3)
plt.xlabel('Ground Distance Traveled (m)')
plt.ylabel('Power (kW)')
plt.xlim((0,24))
plt.ylim((0,2))



plt.subplot(2,1,2)


bat_csv = pd.read_csv('battery_rolling.txt')
pos_csv = pd.read_csv('position_rolling.txt')

power = -bat_csv['field.current'] * bat_csv['field.voltage']
time_bat = bat_csv['field.header.stamp']
dt = time_bat.diff().mean()/1e9
power = power.cumsum() * dt / 1000
t0 = time_bat[0]
time_bat = (time_bat - t0) / 1e9
time_bat = time_bat.values

x = pos_csv['field.pose.position.x']
y = pos_csv['field.pose.position.y']
z = pos_csv['field.pose.position.z']

time_pos = pos_csv['field.header.stamp']
t0 = time_pos[0]
time_pos = (time_pos - t0) / 1e9
time_pos = time_pos.values

dist = (x.diff() ** 2 + y.diff() ** 2).pow(1./2)
traveled = dist.cumsum()
traveled = traveled.values

power = power.values

power_upsampled = signal.resample(power, traveled.size)	
plt.plot(traveled,power_upsampled)


bat_csv = pd.read_csv('battery_hybrid.txt')
pos_csv = pd.read_csv('position_hybrid.txt')

power = -bat_csv['field.current'] * bat_csv['field.voltage'] * 4
time_bat = bat_csv['field.header.stamp']
dt = time_bat.diff().mean()/1e9
power = power.cumsum() * dt / 1000
t0 = time_bat[0]
time_bat = (time_bat - t0) / 1e9
time_bat = time_bat.values

x = pos_csv['field.pose.position.x']
y = pos_csv['field.pose.position.y']
z = pos_csv['field.pose.position.z']

time_pos = pos_csv['field.header.stamp']
t0 = time_pos[0]
time_pos = (time_pos - t0) / 1e9
time_pos = time_pos.values

dist = (x.diff() ** 2 + y.diff() ** 2).pow(1./2)
traveled = dist.cumsum()
traveled = traveled.values

power = power.values

power_upsampled = signal.resample(power, traveled.size)	
plt.plot(traveled,power_upsampled)


bat_csv = pd.read_csv('battery_flying.txt')
pos_csv = pd.read_csv('position_flying.txt')

power = -bat_csv['field.current'] * bat_csv['field.voltage'] * 4
time_bat = bat_csv['field.header.stamp']
dt = time_bat.diff().mean()/1e9
power = power.cumsum() * dt / 1000
t0 = time_bat[0]
time_bat = (time_bat - t0) / 1e9
time_bat = time_bat.values

x = pos_csv['field.pose.position.x']
y = pos_csv['field.pose.position.y']
z = pos_csv['field.pose.position.z']

time_pos = pos_csv['field.header.stamp']
t0 = time_pos[0]
time_pos = (time_pos - t0) / 1e9
time_pos = time_pos.values

dist = (x.diff() ** 2 + y.diff() ** 2).pow(1./2)
traveled = dist.cumsum()
traveled = traveled.values

power = power.values

power_upsampled = signal.resample(power, traveled.size)	
plt.plot(traveled,power_upsampled)



#plt.legend(['Hybrid','Rolling','Flying'], loc = 4)
plt.ylabel('Energy consumption (kJ)')
plt.xlabel('Ground distance traveled (m)')
plt.xlim((0,24))
plt.ylim((0,132))


plt.tight_layout(h_pad=2.8)

plt.show()

